Model-free Grasping with Multi-Suction Cup Grippers for Robotic Bin Picking

This paper presents a novel method for model-free prediction of grasp poses for suction grippers with multiple suction cups. Our approach is agnostic to the design of the gripper and does not require gripper-specific training data. In particular, we propose a two-step approach, where first, a neural network predicts pixel-wise grasp quality for an input image to indicate areas that are generally graspable. Second, an optimization step determines the optimal gripper selection and corresponding grasp poses based on configured gripper layouts and activation schemes. In addition, we introduce a method for automated labeling for supervised training of the grasp quality network. Experimental evaluations on a real-world industrial application with bin picking scenes of varying difficulty demonstrate the effectiveness of our method.

==> evaluation/create_evaluation_table.py <==
#!/usr/bin/env python3
import os
from dataclasses import dataclass
from typing import Dict

import cv2
import numpy as np
import yaml


CATEGORIES = ["Category A", "Category B", "Category C"]
METHODS = ["dexnet", "zeng", "ours"]
RESULT_NAMES = {
    "dexnet": "top_grasps.exr",
    "zeng": "zeng_predicted_target_large.png",
    "ours": "eval_result.png",
}
# specify the path to the root folder containing
# - one folder for each entry in CATEGORIES
# - one folder for each entry in METHODS
#   and each method folder containing a results folder for each category
RESULT_PATH = os.path.expanduser("TODO")


@dataclass
class SampleResult:
    object_class: str
    sample_id: str
    target_quality: np.ndarray
    predictions: Dict[str, np.ndarray]  # one entry per method in METHODS


def iterate_samples(category: str):
    samples_path = os.path.join(RESULT_PATH, category)
    for object_class in os.listdir(samples_path):
        object_class_path = os.path.join(samples_path, object_class)
        if not os.path.isdir(object_class_path):
            continue

        # iterate over individual samples
        for sample_id in os.listdir(object_class_path):
            sample_id_path = os.path.join(object_class_path, sample_id)
            if not os.path.isdir(sample_id_path):
                continue
            print(f"Sample {object_class} / {sample_id} ...")
            target_quality = cv2.imread(os.path.join(sample_id_path, "target_quality.png"))[..., 0] / 255
            assert target_quality.max() <= 1

            # iterate over methods
            results = {}
            for method in METHODS:
                result_path = os.path.join(RESULT_PATH, method, category, object_class, sample_id, RESULT_NAMES[method])
                _, ext = os.path.splitext(result_path)
                if ext == ".png":
                    result = cv2.imread(result_path)> 0
                elif ext == ".exr":
                    result = cv2.imread(result_path, cv2.IMREAD_UNCHANGED) > 0
                if len(result.shape) == 3:
                    result = result[..., 0]
                assert result.sum() <= 20, f"{method} has {result.sum()} results"
                results[method] = result

            yield SampleResult(object_class, sample_id, target_quality, results)


def evaluate():
    result_summary = {}
    for category in CATEGORIES:
        result_details = {}
        for sample in iterate_samples(category):
            sample_result = {}
            for method in METHODS:
                result = sample.predictions[method]
                quality_vals = sample.target_quality[result]
                quality_sum = quality_vals.sum()
                quality_max = quality_vals.max()
                feasible_sum = (quality_vals > 0).sum()
                num_grasps = result.sum()

                sample_result[method] = {
                    "num_grasps": num_grasps,
                    "success_rate": feasible_sum / num_grasps if num_grasps > 0 else 0,
                    "quality_avg": quality_sum / feasible_sum if feasible_sum > 0 else 0,
                    "quality_max": quality_max,
                }

                print(f"  {method}")
                print("    Num grasps:", num_grasps)
                print("    Success rate:", feasible_sum / num_grasps if num_grasps > 0 else 0)
                print("    Avg quality:", quality_sum / feasible_sum if feasible_sum > 0 else 0)
                print("    Max quality:", quality_max)

            result_details[f"{sample.object_class}/{sample.sample_id}"] = sample_result

        with open(os.path.join(RESULT_PATH, f"{category}.yaml"), "w") as f:
            yaml.dump(result_details, f)

        result_summary[category] = {}
        for method in METHODS:
            result_summary[category][method] = {
                "success_rate": sum(
                    result[method]["success_rate"] for result in result_details.values()
                ) / len(result_details) * 100,
                "quality_avg": sum(
                    result[method]["quality_avg"] for result in result_details.values()
                ) / len(result_details) * 100,
            }
    print(result_summary)

    tex = "\\begin{tabular}{lccccccc}\n\\toprule\n"
    tex += "&" + "".join(f" {c} & &" for c in CATEGORIES) + "\\\\\n"
    tex += "&" + "".join(" AGQ [\\%] & SR [\\%] &" for _ in CATEGORIES) + "\\\\\n"
    tex += "\\midrule\n"
    for method in METHODS:
        tex += method + " &"
        for category in CATEGORIES:
            res = result_summary[category][method]
            tex += f" {res['quality_avg']:.1f} & {res['success_rate']:.1f} &"
        tex += " \\\\\n"
    tex += "\\bottomrule\n\\end{tabular}\n"
    with open(os.path.join(RESULT_PATH, "evaluation_table.tex"), "w") as f:
        f.write(tex)


if __name__ == "__main__":
    assert os.path.exists(RESULT_PATH), f"Result path {RESULT_PATH} does not exist"
    evaluate()

